Habitable Worlds Observatory (HWO): Living Worlds Community Working Group: The Search for Life on Potentially Habitable Exoplanets

The discovery of a biosphere on another planet would transform how we view ourselves, and our planet Earth, in relation to the rest of the cosmos. We now know Earth is one planet among eight circling our sun; our sun is part of a swirling galaxy of over one hundred billion other suns; and our galaxy is one of untold billions in the universe. While we do not yet know how many, if any, other biospheres exist on the countless worlds orbiting countless other suns, we stand at the precipice of a new era of discovery, enabled by powerful new facilities able to peer across the light years into the atmospheres of planets similar to our own. This article is an adaptation of a science case document (SCDD) developed for the NASA Astrophysics Flagship mission the Habitable Worlds Observatory (HWO) Science, Technology, and Architecture Review Team (START) Living Worlds Community Working Group.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
   \fancyfoot[L]{\emph{Towards the Habitable Worlds Observatory: Visionary Science and Transformational Technology} \\ HWO2025 editors, \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

